Interplay of large-scale drift and turbulence in the heliospheric propagation of solar energetic particles

The gradient and curvature of the Parker spiral interplanetary magnetic field give rise to curvature and gradient guiding centre drifts on cosmic rays. The plasma turbulence present in the interplanetary space is thought to suppress the drifts, however the extent to which they are reduced is not clear. We investigate the reduction of the drifts using a new analytic model of heliospheric turbulence where the dominant 2D component has both the wave vector and the magnetic field vector normal to the Parker spiral, thus fulfilling the main criterion of 2D turbulence. We use full-orbit test particle simulations of energetic protons in the modelled interplanetary turbulence, and analyse the mean drift velocity of the particles in heliolatitude. We release energetic proton populations of 10, 100 and 1000~MeV close to Sun and introduce a new method to assess their drift. We compare the drift in the turbulent heliosphere to drift in a configuration without turbulence, and to theoretical estimates of drift reduction. We find that drifts are reduced by a factor 0.2-0.9 of that expected for the heliospheric configuration without turbulence. This corresponds to a much less efficient suppression than what is predicted by theoretical estimates, particularly at low proton energies. We conclude that guiding centre drifts are a significant factor for the evolution of cosmic ray intensities in the heliosphere including the propagation of solar energetic particles in the inner heliosphere.

==> figlist.py <==
import re

with open("ms.tex", "r") as f:
    for l in f:
        if (r"\plotone" in l):
            figfile = re.split('[{}]', l)[1]
            if ".pdf" in figfile:
                print(figfile)
            else:
                print(figfile+".pdf")
        if (r"\fig" in l):
            start = l.index("fig")+4
            stop = l.index("}", start)
            figfile = l[start:stop]
            if ".pdf" in figfile:
                print(figfile)
            else:
                print(figfile+".pdf")
        if (r"\includegraphics" in l):
#            print(l)
            res = re.search(r"includegraphics.*\{([^}]*)\}*", l)
            figfile = res.group(1)
            if ".pdf" in figfile:
                print(figfile)
            else:
                print(figfile+".pdf")

